Evaluating multi-loop Feynman integrals numerically through differential equations

The computation of Feynman integrals is often the bottleneck of multi-loop calculations. We propose and implement a new method to efficiently evaluate such integrals in the physical region through the numerical integration of a suitable set of differential equations, where the initial conditions are provided in the unphysical region via the sector decomposition method. We present numerical results for a set of two-loop integrals, where the non-planar ones complete the master integrals for $gg\to\gamma\gamma$ and $q\bar{q}\to\gamma\gamma$ scattering mediated by the top quark.

==> anc/F1-de.log <==
P1:DE time:  0.11s steps:  61
P2:DE time: 0.097s steps:  64
i= 0 -2  (-0.50000000049,-2.369323985e-17)  (-0.50000000031,-8.2989568638e-17) 
     -1        (-1.06959105,-1.4049629493)       (-1.0695910529,-1.4049629482) 
      0      (-0.6563027884,-6.7913571192)       (-0.65630283012,-6.791357118) 
      1        (14.944755898,-11.65452862)         (14.944755673,-11.65452878) 
      2        (32.082333341,1.2423983613)         (32.082332148,1.2423978917) 
i= 1 -2   (0.49999999982,6.0528782067e-17)    (0.49999999882,1.0039064949e-16) 
     -1  (0.49999999374,-1.3833021447e-09)   (0.49999999202,-8.8385836733e-10) 
      0       (2.1813505586,0.03502509498)       (2.1813505829,0.035025135192) 
      1       (1.3852180106,0.28191182388)        (1.3852181226,0.28191197311) 
      2        (6.3718932479,1.1116077671)         (6.3718939576,1.1116085633) 
i= 2 -2                              (1,0)                               (1,0) 
     -1                              (0,0)                               (0,0) 
      0                   (1.6449340668,0)                    (1.6449340668,0) 
      1                 (-0.80137126877,0)                  (-0.80137126877,0) 
      2                    (1.894065659,0)                     (1.894065659,0) 
i= 3 -2   (0.99999999957,1.6140677124e-16)    (1.0000000002,-2.1685925756e-16) 
     -1        (1.5695910587,1.4049629449)          (1.5695910593,1.404962947) 
      0        (1.2530591676,2.8099258913)         (1.2530591873,2.8099258933) 
      1      (-0.78413219254,3.3087803644)       (-0.78413216824,3.3087804331) 
      2        (-1.565322299,2.1139729824)        (-1.5653223211,2.1139730655) 
i= 4 -1    (-0.89433451149,-0.60470861248)     (-0.89433451238,-0.60470861438) 
      0       (0.02924795168,-1.240251071)      (0.029247950962,-1.2402510399) 
      1     (-0.44485493178,-1.5073715315)       (-0.4448549473,-1.5073715864) 
      2        (1.441506316,-1.0404545671)        (1.4415063747,-1.0404545045) 
i= 5  0      (-1.7886690225,-1.2094172585)       (-1.7886690389,-1.2094172486) 
      1       (2.0537617787,-5.8522086907)        (2.0537617219,-5.8522087565) 
      2       (7.3703782367,-10.069065999)        (7.3703779275,-10.069065741) 
i= 6 -2  (-0.49999999849,3.5623209935e-19)    (-0.4999999991,5.8128685147e-19) 
     -1     (0.78103800684,8.76848507e-17)    (0.78103798083,-3.092686697e-16) 
      0   (-2.4812131233,3.0052728969e-15)   (-2.4812129787,-1.0584794759e-15) 
      1   (4.8549839073,-1.4985191907e-14)      (4.85498418,-2.1893077629e-14) 
      2   (-10.74879551,-3.3733866395e-15)   (-10.748796001,-1.4630224116e-15) 
i= 7 -2  (0.50000000091,-7.6344903424e-18)   (0.49999999092,-1.0077430097e-18) 
     -1  (0.49999998831,-4.3942584369e-18)    (0.5000000046,-5.0899989418e-18) 
      0   (1.0886683709,-4.9648490614e-14)    (1.0886682977,-5.5346596447e-14) 
      1   (1.0791138359,-1.4082047431e-13)    (1.0791138538,-1.6473541281e-13) 
      2  (0.83487468602,-2.6792045145e-13)   (0.83487473286,-3.0290418611e-13) 
i= 8 -1    (-0.89433449932,-0.60470861324)     (-0.89433452642,-0.60470861208) 
      0     (0.011166202975,-1.5420234411)      (0.011166307769,-1.5420233964) 
      1      (-1.4789746534,-2.4218852661)        (-1.478975025,-2.4218851742) 
      2       (2.8601244143,-2.6941659111)        (2.8601254614,-2.6941646287) 
i= 9 -1     (-0.37216357635,0.56198517763)      (-0.37216357039,0.56198517884) 
      0      (-1.7097844279,0.22944098768)       (-1.7097844527,0.22944099186) 
      1      (-2.257922861,-0.75191758474)      (-2.2579227965,-0.75191753375) 
      2      (-2.2481854242,-2.0890904838)       (-2.2481850987,-2.0890906389) 
i=10  0  (-0.96254039364,2.3098099903e-13)   (-0.96254040003,2.4033654908e-13) 
      1    (1.0632531175,6.0020713985e-13)     (1.0632531148,6.4194153059e-13) 
      2    (-4.5186036896,1.478971161e-12)    (-4.5186045583,1.6092338779e-12) 
i=11  0       (-1.819949351,-1.4238877596)       (-1.8199494085,-1.4238877061) 
      1       (1.6924767524,-4.2116805354)         (1.6924767237,-4.211680542) 
      2     (-0.84363426244,-6.8418485851)      (-0.84363686207,-6.8418466335) 
i=12  0    (-1.1308227887,-0.015481998155)     (-1.1308229551,-0.015481891693) 
      1     (0.59826893226,-0.12499490801)      (0.59826876366,-0.12499514598) 
      2      (-5.5479798278,-0.4947543886)      (-5.5479792446,-0.49474937788) 
i=13 -1    (-0.26094911052,-0.26364039411)     (-0.26094911358,-0.26364038836) 
      0      (0.12869079075,-1.2827627334)       (0.12869076847,-1.2827627807) 
      1       (2.4057050314,-2.2406691752)         (2.405704912,-2.2406691779) 
      2      (6.9904037124,0.077454047987)       (6.9904028175,0.077454839642) 
i=14  0      (0.45617018496,0.61533355674)       (0.45617024453,0.61533350366) 
i=15  0      (-1.2345228144,0.99623485297)       (-1.2345227899,0.99623490876) 
      1      (-5.8931780898,-1.3136135993)       (-5.8931782649,-1.3136134818) 
      2      (-8.2864756308,-9.7872260387)       (-8.2864748601,-9.7872249135) 
i=16  0     (0.63609861065,-0.38672886729)      (0.63609861299,-0.38672888395) 
i=17  0 (-0.86718905414,-7.6192307671e-17)   (-0.86718905676,1.4617755791e-16) 
      1   (1.2030916291,-1.3028410273e-14)    (1.2030915289,-1.8617743523e-14) 
      2   (-4.2371291259,2.2438322901e-14)    (-4.2371289832,2.3660218749e-14) 
i=18  0     (-1.6759404459,-0.88394492552)      (-1.6759404374,-0.88394494174) 
      1        (1.0189692382,-2.133219745)         (1.018969268,-2.1332195685) 
      2      (-4.3707624185,-3.1835588252)        (-4.370763451,-3.1835607155) 
i=19  0      (0.42337378237,0.38337758372)       (0.42337381635,0.38337758422) 
      1      (0.18501681949,0.94979740794)       (0.18501670234,0.94979748767) 
      2       (0.28688184122,1.4571941123)        (0.28688226562,1.4571940151) 
i=20  0     (-0.47894605554,0.82824600748)      (-0.47894605953,0.82824600934) 
      1      (-2.4317936995,0.22884760118)       (-2.4317936365,0.22884755371) 
      2      (-2.8068776972,-1.1707657055)       (-2.8068782093,-1.1707654172) 
i=21  0    (0.28392902314,0.0070825274584)     (0.28392916637,0.0070825433913) 
      1     (0.39488629342,0.057552051938)      (0.39488675156,0.057551912581) 
      2       (1.0077110361,0.22962973245)         (1.0077121638,0.2296282966) 
i=22  0      (0.44716725609,0.30235430624)       (0.44716725432,0.30235430719) 
      1       (0.45494450687,1.0174499714)        (0.45494450625,1.0174499563) 
      2        (0.54291170278,1.765854791)        (0.54291164736,1.7658547826) 
i=23 -2   (0.9999999993,-5.9558884466e-16)    (0.99999999854,2.6595423586e-16) 
     -1        (3.1391821165,2.8099258895)         (3.1391821122,2.8099258824) 
      0        (1.3508794801,10.030286336)         (1.3508795272,10.030286303) 
      1       (-9.8927433114,14.337290403)        (-9.8927431363,14.337290507) 
      2       (-22.815655171,5.2060977207)          (-22.81565506,5.206098174) 
i=24 -1    (-0.89433451315,-0.60470861267)     (-0.89433450604,-0.60470861368) 
      0     (-0.52489830977,-3.4459031599)      (-0.52489830224,-3.4459031237) 
i=25  0       (0.43416171954,1.0816235712)         (0.43416173094,1.081623556) 
i=26  0      (0.57366171777,-0.4560229783)       (0.5736620508,-0.45602316166) 
i=27  0     (-0.28617201539,0.20954680013)      (-0.28617206975,0.20954686839) 
i=28  0    (0.14187199304,-0.096987882612)     (0.14187199541,-0.096987874008) 


==> anc/F1-powers <==
0  0  1  1  0  0  2  0  0
0  0  1  1  1  0  1  0  0
0  0  2  0  0  2  0  0  0
0  0  2  1  0  1  0  0  0
0  0  2  1  1  1  0  0  0
0  0  2  2  0  0  1  0  0
0  1  0  0  1  0  2  0  0
0  1  0  0  1  1  1  0  0
0  1  0  1  1  1  1  0  0
0  1  0  2  1  1  1  0  0
0  1  1  0  1  1  1  0  0
0  1  1  1  0  1  1  0  0
0  1  1  1  1  0  1  0  0
0  1  1  1  1  0  2  0  0
0  1  1  1  1  1  1  0  0
0  1  1  2  0  1  1  0  0
0  1  1  2  1  1  1  0  0
0  2  0  0  2  0  1  0  0
0  2  0  1  0  1  1  0  0
0  2  0  1  1  1  1  0  0
0  2  0  2  0  1  1  0  0
0  2  1  1  1  0  1  0  0
0  3  0  1  0  1  1  0  0
1  0  1  1  0  1  0  0  0
1  0  1  1  1  1  0  0  0
1  1  1  1  1  1  0  0  0
1  1  1  1  1  1  1  0  0
1  1  1  1  2  1  1  0  0
1  2  1  1  2  1  1  0  0


==> anc/F1-propagators <==
(k1)^2-mt2
(k1-p1)^2-mt2
(k1-p1-p2)^2-mt2
(k2)^2-mt2
(k2-p3)^2-mt2
(k2-p1-p2)^2-mt2
(k1-k2)^2-0
(k1-p3)^2-0
(k2+p1)^2-0


==> anc/F2-de.log <==
P1:DE time:  0.26s steps:  90
P2:DE time:  0.23s steps:  92
i= 0 -2                              (1,0)                               (1,0) 
     -1                              (0,0)                               (0,0) 
      0                   (1.6449340668,0)                    (1.6449340668,0) 
      1                 (-0.80137126877,0)                  (-0.80137126877,0) 
      2                    (1.894065659,0)                     (1.894065659,0) 
i= 1 -2   (0.4999999997,-5.5490246131e-17)    (0.50000000002,1.9197367072e-16) 
     -1  (0.49999999456,-2.3659445493e-09)   (0.49999999473,-1.3577636073e-09) 
      0      (2.1813505562,0.035025079237)        (2.181350518,0.035024980033) 
      1       (1.3852181047,0.28191188492)        (1.3852180696,0.28191159326) 
      2        (6.3718931885,1.1116075217)         (6.3718935756,1.1116071525) 
i= 2  0    (-1.1775271728,-0.015890114589)     (-1.1775272225,-0.015890113523) 
      1     (0.49883992606,-0.12865669467)      (0.49883995175,-0.12865615749) 
      2      (-5.7623310874,-0.5110748028)      (-5.7623303307,-0.51107329626) 
i= 3  0      (-1.7886690333,-1.2094172394)       (-1.7886690143,-1.2094172102) 
      1       (2.0537616875,-5.8522087906)        (2.0537615541,-5.8522086984) 
      2       (7.3703784217,-10.069065837)        (7.3703779641,-10.069065954) 
i= 4 -2  (-0.50000000084,4.5095891555e-16)   (-0.50000000048,2.7571017605e-16) 
     -1      (-1.0695910583,-1.4049629515)       (-1.0695910672,-1.4049629492) 
      0     (-0.65630281188,-6.7913571397)      (-0.65630284095,-6.7913571417) 
      1        (14.944755785,-11.65452883)        (14.944755539,-11.654528971) 
      2        (32.082333219,1.2423981572)         (32.082332606,1.2423971476) 
i= 5 -2  (0.50000000604,-6.7897444011e-16)    (0.50000001354,2.6901759873e-16) 
     -1  (0.49999999634,-6.1877213139e-09)    (0.50000000592,9.4703799954e-09) 
      0  (0.98188977901,-4.8563773107e-09)   (0.98188984829,-3.2886175791e-08) 
      1    (1.1756306233,4.6730992674e-07)    (1.1756309505,-1.6322388404e-07) 
      2   (0.3534294733,-6.7388787374e-08)    (0.35342431415,1.6604431866e-06) 
i= 6  0 (-0.81828662804,-9.5449501407e-09)   (-0.81828658574,1.3875171063e-08) 
      1   (1.2574785677,-1.8951862694e-07)     (1.257478753,-5.5375213772e-08) 
      2   (-4.1209270861,9.3635203791e-07)   (-4.1209289736,-1.1812410206e-07) 
i= 7 -2    (0.49999999982,-4.95774286e-18)    (0.49999999355,6.1754607416e-18) 
     -1   (0.49999998816,2.0568048784e-18)   (0.49999999254,-1.7104734461e-19) 
      0    (1.0886683436,2.3581397252e-16)    (1.0886683728,-1.0348574211e-15) 
      1    (1.0791136987,1.1063198968e-15)    (1.0791138469,-1.7842986203e-15) 
      2   (0.83487447592,2.7779428063e-15)   (0.83487470695,-3.0255203724e-15) 
i= 8  0 (-0.91171806861,-2.0880048586e-07)  (-0.91171815131,-1.9274957548e-07) 
      1    (1.1421508866,1.5515054167e-07)     (1.1421509859,4.0552004301e-07) 
      2  (-4.3606382527,-4.1401427314e-06)     (-4.3606341636,3.806767277e-08) 
i= 9  0 (-0.86718905892,-2.5072175239e-18)   (-0.86718903812,6.3629114998e-18) 
      1    (1.2030916119,-2.117988944e-16)    (1.2030916161,-7.0383016906e-16) 
      2  (-4.2371291997,-6.3263196765e-17)    (-4.2371290882,6.4965394175e-16) 
i=10  0   (0.21108450486,1.6087249148e-09)    (0.21108449986,5.6906142635e-09) 
      1   (0.14860888909,2.8064363228e-08)     (0.14860898934,5.250936246e-08) 
      2    (0.4737288343,8.0173304924e-07)   (0.47372828006,-5.5138363357e-07) 
i=11 -1     (0.68370795706,0.086082128649)      (0.68370793094,0.086082161718) 
      0   (0.00027072497627,0.58802771266)    (0.00027081642029,0.58802759205) 
      1        (2.8924890877,1.8883790696)         (2.8924888763,1.8883787267) 
i=12 -1      (0.6619462612,0.084596007268)      (0.66194579392,0.084596059451) 
      0    (-0.047970879262,0.57608411962)     (-0.047971379958,0.57608129561) 
      1         (2.7877529283,1.841394962)         (2.7877640783,1.8413941956) 
i=13 -1   (-0.21667211214,-0.039001988404)     (-0.2166721261,-0.039001954068) 
      0     (-0.39601429124,-0.2689239695)     (-0.39601453563,-0.26892409314) 
      1    (-0.63738204541,-0.87563757085)        (-0.63738127,-0.87563933506) 
      2    (-0.078013165682,-1.7527862544)     (-0.078010289652,-1.7527788342) 
i=14 -1    (-0.24109425158,-0.25588261612)     (-0.24109425444,-0.25588264349) 
      0      (0.18688261045,-1.2293602676)       (0.18688292542,-1.2293603257) 
      1        (2.480931156,-2.0672461257)          (2.480931707,-2.067244023) 
      2       (6.9678335273,0.42296606795)         (6.967825167,0.42296476606) 
i=15 -1    (-0.26094911033,-0.26364038811)     (-0.26094911081,-0.26364039261) 
      0      (0.12869074421,-1.2827626973)       (0.12869075617,-1.2827626726) 
      1       (2.4057052126,-2.2406696449)        (2.4057050015,-2.2406695976) 
      2      (6.9904028893,0.077455716676)        (6.9904028519,0.07745524963) 
i=16 -1      (0.11009021799,0.12113127725)       (0.11009022189,0.12113127085) 
      0    (0.0052863942262,0.60462524718)       (0.0052864487006,0.604625221) 
      1       (-1.0076014748,1.1327318709)        (-1.0076015246,1.1327319032) 
      2      (-3.0649340536,0.29132988508)       (-3.0649331656,0.29132950124) 
i=17 -2           (-0.5,-3.6748399485e-09)              (-0.5,5.624384706e-09) 
     -1    (0.89332537318,8.872761929e-09)   (0.89332535857,-1.2507220363e-08) 
      0   (-2.6048357658,3.0780818631e-07)     (-2.604835824,-2.374446797e-08) 
      1    (5.3340110083,-4.311682184e-07)     (5.3340113941,3.3303705762e-07) 
      2     (-11.56007401,3.927336273e-06)   (-11.560070607,-1.8400579562e-06) 
i=18 -2 (-0.49999999578,-9.4901297173e-19)  (-0.49999999987,-1.1708142228e-18) 
     -1  (0.78103799038,-2.6075062248e-17)   (0.78103799688,-5.0347638385e-17) 
      0  (-2.4812132377,-1.4943016442e-16)   (-2.4812131888,-1.3369568039e-16) 
      1   (4.8549842878,-3.0758815633e-16)    (4.8549840797,-9.4423167202e-16) 
      2   (-10.748796772,3.4043948216e-17)     (-10.74879629,2.6302744704e-16) 
i=19 -1  (-0.1094040298,-5.8604913198e-09)    (-0.1094040421,7.0339607027e-09) 
      0(-0.074758152418,-9.4756886603e-08) (-0.074758183914,-2.6304528173e-08) 
      1  (-0.19234035185,5.4372441867e-07)  (-0.19234025322,-4.1788809184e-09) 
      2(-0.072752085051,-1.9111284818e-06)  (-0.072753111347,6.1566494857e-07) 
i=20 -2                   (1.0000000086,0)                   (0.99999999334,0) 
     -1       (0.39056207137,3.1415926807)        (0.39056207432,3.1415926327) 
      0        (-2.858532789,1.2269869342)        (-2.8585328326,1.2269869435) 
      1       (-1.6751109482,1.3550800391)        (-1.6751114209,1.3550797442) 
      2      (-3.4911710223,-1.2258910335)       (-3.4911700041,-1.2258924882) 
i=21 -2                  (0.50000000088,0)                   (0.49999997607,0) 
     -1       (0.89056208046,3.1415926591)        (0.89056213595,3.1415925033) 
      0       (-5.745800996,0.21080387912)       (-5.7458009787,0.21080419813) 
      1        (4.9060513355,1.2323851864)         (4.9060511484,1.2323872375) 
      2      (-16.183536326,-1.5578812478)       (-16.183537292,-1.5578830115) 
i=22  0     (-0.51748477147,-1.3287750779)       (-0.51748470332,-1.328774988) 
      1      (3.5680189466,-0.26896802475)       (3.5680196905,-0.26896838092) 
      2     (-2.6599197592,-0.30100115109)       (-2.659921839,-0.30100290166) 
i=23  0     (-0.60742758813,-1.1639717651)      (-0.60742758587,-1.1639716461) 
      1      (3.0444776966,-0.15577088814)       (3.0444779329,-0.15577058791) 
      2     (-3.4665279326,-0.49869823024)      (-3.4665280044,-0.49869952639) 
i=24  0    (-0.077764616262,0.34306744329)     (-0.077764595234,0.34306737359) 
      1     (-0.80060529044,0.36821601903)      (-0.80060555085,0.36821599548) 
      2    (-1.1833496552,-0.012261414355)      (-1.183349733,-0.012259910284) 
i=25  0    (0.094342022246,-0.12478948239)     (0.094342010915,-0.12478946475) 
      1     (0.48486697528,-0.10401016482)      (0.48486702451,-0.10401010353) 
      2      (0.84810343041,0.32082349183)       (0.84810369658,0.32082318446) 
i=26 -3  (0.20000000172,-2.5438093472e-16)    (0.19999999818,4.6810428797e-17) 
     -2     (-0.40055266257,0.62831854302)      (-0.40055265647,0.62831853588) 
     -1     (-0.72360105298,-1.2583733427)      (-0.72360109131,-1.2583733677) 
      0       (1.3353654145,0.13948915264)        (1.3353659868,0.13948885616) 
      1     (-1.1537027407,-0.85130507918)      (-1.1537027172,-0.85130284342) 
      2       (3.4276391295,0.76929272388)        (3.4276402909,0.76929297724) 
i=27 -2 (-0.081828661706,1.3911547817e-09)   (-0.08182865909,2.7934578549e-09) 
     -1      (0.24563896132,-0.2385864552)       (0.24563899655,-0.2385864655) 
      0      (0.36851767165,0.60981036678)          (0.36851794684,0.60981073) 
i=28 -2 (-0.068380725511,9.8345613337e-10)  (-0.068380725228,1.3351992361e-09) 
     -1     (0.18520108971,-0.21482439374)      (0.18520108541,-0.21482440168) 
      0      (0.19669203418,0.46492526051)       (0.19669211687,0.46492526086) 
      1  (-0.29928180499,-0.0025436711508)   (-0.29928204138,-0.0025430801544) 
      2     (-0.012392633244,0.3385623248)     (-0.012392944218,0.33856060152) 
i=29 -3  (0.19999999997,-9.6412678188e-17)             (0.2,-3.6239457615e-17) 
     -2      (-0.37809517686,0.6283185295)      (-0.37809518166,0.62831851841) 
     -1     (-0.73170629174,-1.1878210457)        (-0.731706233,-1.1878209994) 
      0        (1.267369942,0.13710396354)        (1.2673697894,0.13710382153) 
      1     (-1.1835829572,-0.83371168347)      (-1.1835834143,-0.83371137442) 
      2       (3.3667109499,0.71770446142)        (3.3667133432,0.71770347824) 
i=30 -2  (-0.086718905564,-4.69241727e-10) (-0.086718905933,-7.6627492275e-10) 
     -1     (0.24559879067,-0.25361208809)      (0.24559879715,-0.25361207894) 
      0      (0.39402724133,0.59587711204)        (0.3940271629,0.59587711739) 
i=31 -2 (0.021880839532,-2.4444830196e-08)   (0.021880803222,1.2977073988e-08) 
     -1   (-0.087025945648,0.051701171871)    (-0.087026170716,0.051701184714) 
      0    (-0.24641571534,-0.17602070045)     (-0.24641684747,-0.17602071924) 
i=32 -2(-0.0087094792141,9.2730052939e-10) (-0.008709471006,-1.5202695129e-09) 
     -1   (0.045506030469,0.0047299434649)    (0.045506079487,0.0047299617545) 
      0     (0.084806259522,0.18080381851)      (0.084806429922,0.18080393151) 
i=33 -2(-0.076034599779,-1.1047218721e-09) (-0.076034601003,-1.3533697411e-09) 
     -1     (0.18321518467,-0.23886973667)      (0.18321519722,-0.23886973148) 
      0      (0.22620011136,0.44304916039)        (0.22620005545,0.4430491432) 
      1  (-0.25995460087,-0.0027711805975)    (-0.2599545849,-0.0027710114602) 
      2     (0.019302389452,0.35915440644)      (0.019302796796,0.35915357594) 
i=34 -2(-0.0092372733029,3.7804868876e-09) (-0.0092372750228,-1.0299074755e-09) 
     -1   (0.046030372365,0.0032150423426)    (0.046030378055,0.0032150114196) 
      0     (0.090839136831,0.17900950145)       (0.090839240328,0.1790093764) 
i=35 -2 (0.0045573263932,3.6025984322e-10) (0.0045573269415,-2.1496946571e-10) 
     -1  (-0.028037129247,-0.013618590799)    (-0.028037133456,-0.01361858619) 
      0   (-0.044113385378,-0.14746738893)    (-0.044113417882,-0.14746736903) 


==> anc/F2-powers <==
0  0  0  0  2  0  2  0  0
0  0  1  1  0  1  1  0  0
0  0  1  1  1  1  1  0  0
0  0  1  2  0  2  0  0  0
0  0  2  1  0  1  0  0  0
0  1  0  0  1  1  1  0  0
0  1  0  0  2  2  0  0  0
0  1  0  1  0  1  1  0  0
0  1  0  1  1  1  1  0  0
0  1  0  2  0  0  2  0  0
0  1  0  2  1  1  1  0  0
0  1  1  1  0  1  1  0  0
0  1  1  1  1  1  0  0  0
0  1  1  1  1  1  1  0  0
0  1  1  1  1  2  0  0  0
0  1  1  2  0  1  1  0  0
0  1  1  2  1  1  1  0  0
0  2  0  0  1  1  0  0  0
0  2  0  1  0  0  1  0  0
0  2  0  1  1  1  1  0  0
1  0  1  0  0  0  2  0  0
1  0  1  0  1  1  0  0  0
1  0  1  0  1  1  1  0  0
1  0  1  0  2  1  0  0  0
1  0  1  1  1  1  1  0  0
1  0  1  2  1  1  1  0  0
1  1  1  0  1  1  0  0  0
1  1  1  0  1  1  1  0  0
1  1  1  0  2  1  0  0  0
1  1  1  1  0  0  1  0  0
1  1  1  1  0  1  1  0  0
1  1  1  1  1  1  1  0  0
1  1  1  1  2  1  1  0  0
1  1  1  2  0  0  1  0  0
1  1  1  2  1  1  1  0  0
1  1  1  2  2  1  1  0  0


==> anc/F2-propagators <==
(k1)^2-0
(k1-p1)^2-0
(k1-p1-p2)^2-0
(k2)^2-mt2
(k2-p1-p2+p3)^2-mt2
(k1-k2)^2-mt2
(k1-k2-p3)^2-mt2
(k1-p1-p2+p3)^2-0
(k2+p1)^2-0


==> anc/F3-de.log <==
P1:DE time:  0.74s steps: 124
P2:DE time:  0.78s steps: 133
i= 0 -2                              (1,0)                               (1,0) 
     -1                              (0,0)                               (0,0) 
      0                   (1.6449340668,0)                    (1.6449340668,0) 
      1                 (-0.80137126877,0)                  (-0.80137126877,0) 
      2                    (1.894065659,0)                     (1.894065659,0) 
i= 1 -2   (1.0000000013,-7.1614871659e-16)     (1.0000000018,-4.457767806e-16) 
     -1        (2.5695910585,1.4049629504)         (2.5695910689,1.4049629519) 
      0         (3.8226502123,4.214888837)         (3.8226502522,4.2148888696) 
      1        (3.0385180176,7.5236691764)         (3.0385181002,7.5236693066) 
      2        (1.4731957722,9.6376421363)         (1.4731959491,9.6376425034) 
i= 2 -1    (-0.89433451466,-0.60470862011)     (-0.89433452116,-0.60470860749) 
      0      (-0.86508654881,-1.844959688)      (-0.86508657043,-1.8449596708) 
      1      (-1.3099414728,-3.3523312138)       (-1.3099415478,-3.3523311776) 
      2       (0.13156488372,-4.392785722)       (0.13156481773,-4.3927856364) 
i= 3 -2  (0.50000001262,-7.8220552525e-17)   (0.50000000577,-4.1051156213e-16) 
     -1   (0.49999999627,7.8123276328e-09)   (0.49999998258,-1.9178949547e-08) 
      0   (0.98188971388,9.8400848727e-08)    (0.9818896751,-7.5771112414e-08) 
      1    (1.1756313649,5.8678086684e-08)     (1.1756310196,-2.204933965e-07) 
      2  (0.35342662515,-1.5044734904e-06)    (0.35342389509,2.2991044158e-07) 
i= 4  0 (-0.94634150101,-1.3726953844e-07)  (-0.94634167304,-8.6596104189e-08) 
      1     (1.087471331,2.4023514578e-07)     (1.0874715697,5.3822189552e-07) 
      2  (-4.4699033301,-1.4837478951e-06)    (-4.4699013591,3.4113041008e-06) 
i= 5  0  (-0.81828663089,1.2130264178e-08)   (-0.8182866329,-2.7850693654e-08) 
      1     (1.257478796,1.1262405413e-07)     (1.2574788288,8.2597140487e-08) 
      2  (-4.1209278601,-4.8491646544e-07)   (-4.1209288041,-2.9317455949e-07) 
i= 6 -2  (0.50000000016,-1.6604135415e-16)    (0.49999999962,-8.258596673e-16) 
     -1  (0.49999999624,-9.4721286059e-10)    (0.49999998474,9.2523622533e-10) 
      0      (2.1813505962,0.035025141043)        (2.181350599,0.035025161732) 
      1       (1.3852182286,0.28191214467)        (1.3852181514,0.28191199952) 
      2        (6.3718933268,1.1116075323)         (6.3718941668,1.1116081338) 
i= 7  0      (-1.8199493437,-1.4238877245)       (-1.8199493803,-1.4238877387) 
      1       (1.6924773088,-4.2116806047)        (1.6924768141,-4.2116802704) 
      2     (-0.84363370635,-6.8418445083)        (-0.84363606544,-6.84184657) 
i= 8  0      (-1.6759404097,-0.8839449011)      (-1.6759404215,-0.88394490698) 
      1       (1.0189693535,-2.1332188653)         (1.018969239,-2.1332194418) 
      2       (-4.3707644123,-3.183558683)       (-4.3707629917,-3.1835597025) 
i= 9  0        (0.44716725737,0.302354311)       (0.44716725888,0.30235430503) 
      1       (0.45494450313,1.0174499546)        (0.45494450956,1.0174499629) 
      2       (0.54291154902,1.7658544998)        (0.54291163057,1.7658547027) 
i=10  0    (-1.1106162132,-0.015292174842)      (-1.1106158658,-0.01529121991) 
      1     (0.63778683116,-0.12327447216)      (0.63778424799,-0.12327161729) 
      2     (-5.4625855295,-0.48712924199)      (-5.4626069786,-0.48713032255) 
i=11  0    (0.27196318371,0.0069084152506)     (0.27196399153,0.0069082081776) 
      1     (0.36053486374,0.055991135064)      (0.36053488517,0.055992251018) 
      2         (0.9373898802,0.222683995)       (0.93738834302,0.22268671815) 
i=12 -1    (-0.89433452907,-0.60470855387)     (-0.89433463635,-0.60470861907) 
      0       (0.053636825244,-1.53065511)      (0.053637299995,-1.5306550582) 
      1       (-1.4181751142,-2.382487066)        (-1.418174537,-2.3824852056) 
      2       (2.9843112041,-2.6138222694)        (2.9843131105,-2.6138150442) 
i=13  0      (0.44253340756,0.60754183317)       (0.44253352939,0.60754086825) 
      1      (-0.17350044919,1.8144799644)       (-0.17349830251,1.8144811083) 
i=14  0      (0.40460079518,0.37693517404)       (0.40460091955,0.37693541229) 
      1      (0.13397667364,0.92155360087)       (0.13397589212,0.92155405788) 
      2       (0.19815617689,1.3918511834)        (0.19815372607,1.3918533959) 
i=15  0     (0.50660188653,-0.24874629669)      (0.50660209093,-0.24874646933) 
      1        (1.7029923823,0.8387832267)        (1.7029925897,0.83878338565) 
i=16  0      (-1.7886690476,-1.2094172374)       (-1.7886690395,-1.2094172476) 
      1       (2.0537616472,-5.8522088361)        (2.0537616786,-5.8522086572) 
      2       (7.3703783755,-10.069065522)        (7.3703774776,-10.069065671) 
i=17  0      (-1.2345227728,0.99623492194)       (-1.2345227907,0.99623492152) 
      1      (-5.8931782862,-1.3136134978)       (-5.8931780739,-1.3136134407) 
      2       (-8.2864731525,-9.787226371)       (-8.2864745321,-9.7872244312) 
i=18  0     (-0.47894604916,0.82824601517)       (-0.4789460497,0.82824600827) 
      1      (-2.4317934285,0.22884763066)       (-2.4317935988,0.22884762615) 
      2      (-2.8068776957,-1.1707644489)       (-2.8068780005,-1.1707652448) 
i=19 -1     (-0.37216357445,0.56198517653)       (-0.3721635635,0.56198518547) 
      0      (-1.7226178621,0.19851385319)       (-1.7226178949,0.19851386563) 
      1     (-2.2521362371,-0.83655691474)       (-2.252135964,-0.83655687552) 
      2       (-2.2091985171,-2.230563929)       (-2.2091979383,-2.2305625477) 
i=20 -2            (-0.5,4.6396798615e-09)            (-0.5,-1.1390228656e-08) 
     -1  (0.89332536012,-1.1318248876e-08)     (0.8933253853,2.4965400799e-08) 
      0  (-2.6048356518,-6.8596546033e-08)   (-2.6048358333,-1.1730064411e-07) 
      1    (5.3340109566,1.1221777983e-07)     (5.3340115032,2.1065896793e-07) 
      2   (-11.560072304,1.0357003531e-06)   (-11.560071145,-3.4361183891e-07) 
i=21 -2  (-0.50000000034,1.3040724474e-16)  (-0.49999999967,-1.9309024694e-16) 
     -1      (-1.0695910569,-1.4049629483)       (-1.0695910505,-1.4049629441) 
      0      (-0.65630284484,-6.791357124)      (-0.65630287478,-6.7913570973) 
      1         (14.944755507,-11.6545289)        (14.944755315,-11.654528807) 
      2        (32.082332518,1.2423976744)         (32.082330996,1.2423967124) 
i=22 -1    (-0.24109425333,-0.25588264566)     (-0.24109424723,-0.25588261254) 
      0      (0.18688282145,-1.2293602815)       (0.18688251922,-1.2293601977) 
      1       (2.4809308393,-2.0672445531)         (2.4809304738,-2.067245677) 
      2       (6.9678288779,0.42296519869)        (6.9678306516,0.42296201878) 
i=23 -2   (0.50000000087,3.2307158814e-17)     (0.5000000002,9.3437496223e-18) 
     -1   (0.50000000486,1.0184886824e-17)    (0.49999999537,1.3144146941e-17) 
      0   (1.0886683687,-3.4392248164e-16)     (1.0886683553,-3.279847097e-16) 
      1   (1.0791138131,-8.3200319464e-16)    (1.0791137071,-6.5349947133e-16) 
      2   (0.8348747974,-1.8564251698e-15)   (0.83487455391,-1.1309312861e-15) 
i=24  0    (-1.1308229641,-0.015481903449)     (-1.1308229439,-0.015481880669) 
      1     (0.59826864556,-0.12499544719)      (0.59826868212,-0.12499459762) 
      2     (-5.5479757639,-0.49474988799)      (-5.5479785519,-0.49474952906) 
i=25  0  (-0.8671890363,-2.1412992907e-17)   (-0.86718905176,1.0259263057e-17) 
      1   (1.2030916145,-7.6097439981e-17)     (1.203091617,-1.1715143287e-16) 
      2   (-4.2371291601,1.8393489856e-16)    (-4.2371292575,3.2546393965e-17) 
i=26  0    (0.28392921538,0.0070825168335)       (0.28392913533,0.00708239242) 
      1     (0.39488694955,0.057552199246)      (0.39488699673,0.057551716327) 
      2       (1.0077101851,0.22962900695)        (1.0077120155,0.22962716753) 
i=27  0   (-0.96254031886,1.778635358e-15)    (-0.9625403338,1.3434501585e-15) 
      1    (1.0632531827,4.2305196076e-15)     (1.0632532383,3.0757816135e-15) 
      2   (-4.5186040714,1.0261065543e-14)    (-4.5186034163,7.5545479432e-15) 
i=28 -1     (-0.8943345282,-0.60470861851)     (-0.89433452026,-0.60470860599) 
      0      (0.011166256433,-1.542023501)      (0.011166222071,-1.5420234407) 
      1      (-1.4789749749,-2.4218860465)        (-1.478974809,-2.4218854936) 
      2       (2.8601265387,-2.6941679865)        (2.8601253912,-2.6941654943) 
i=29  0       (0.4233737798,0.38337756084)       (0.42337377363,0.38337758139) 
      1      (0.18501670524,0.94979730001)       (0.18501682632,0.94979737584) 
      2        (0.2868822545,1.4571933987)        (0.28688203951,1.4571940854) 
i=30  0      (0.45617025531,0.61533348951)       (0.45617024947,0.61533349315) 
      1      (-0.13474020695,1.8541751246)       (-0.13474013271,1.8541747704) 
      2       (-1.2975742399,3.0810415546)        (-1.2975723871,3.0810415501) 
i=31  0     (0.63609860599,-0.38672889279)      (0.63609861246,-0.38672890568) 
      1       (2.6161734114,0.62956506484)        (2.6161733154,0.62956504691) 
      2        (3.8683507229,4.3048341602)         (3.8683513518,4.3048331417) 
i=32 -1     (-0.37216357639,0.56198518057)      (-0.37216357482,0.56198518125) 
      0      (-1.7097844619,0.22944098166)       (-1.7097844453,0.22944100226) 
      1     (-2.2579230826,-0.75191765517)      (-2.2579229902,-0.75191757376) 
      2       (-2.248185822,-2.0890919488)       (-2.2481852673,-2.0890909856) 
i=33 -1  (0.41815783021,-2.8629058438e-08)   (0.41815784935,-1.2268825285e-09) 
      0   (-0.62358542174,3.223832218e-08)    (-0.62358543752,1.349735004e-08) 
      1    (2.0740693453,3.6580534264e-07)    (2.0740691828,-2.6257097523e-07) 
i=34 -1     (0.66194597937,0.084595904427)      (0.66194631135,0.084595782916) 
      0    (-0.047969874118,0.57608142995)      (-0.04796866488,0.57608359114) 
      1        (2.7877678488,1.8413991671)         (2.7877595713,1.8414060411) 
i=35 -1   (-0.21667213413,-0.039001950409)    (-0.21667211668,-0.039002000308) 
      0    (-0.39601441634,-0.26892418511)     (-0.39601406907,-0.26892406982) 
      1    (-0.63738001448,-0.87563903365)     (-0.63738068004,-0.87563741112) 
      2    (-0.078008923463,-1.7527772769)     (-0.078014417214,-1.7527771791) 
i=36 -1    (-0.24109425269,-0.25588264566)     (-0.24109424392,-0.25588261254) 
      0      (0.18688286779,-1.2293602573)       (0.18688253642,-1.2293601163) 
      1         (2.480930638,-2.067243688)        (2.4809297069,-2.0672454333) 
      2       (6.9678219492,0.42296247282)        (6.9678278925,0.42295745399) 
i=37 -1      (0.10695756862,0.12081536627)       (0.10695756294,0.12081535815) 
      0   (-0.0061908376213,0.60204999116)    (-0.0061908105939,0.60204995461) 
      1       (-1.0324171908,1.1224186577)        (-1.0324171782,1.1224187369) 
      2      (-3.1029912317,0.26430654846)       (-3.1029909927,0.26430669555) 
i=38 -1  (-0.10940402907,2.5246108291e-09)  (-0.10940402974,-1.0103052018e-08) 
      0 (-0.074758167117,1.5235048379e-08)    (-0.0747581987,3.5922396676e-08) 
      1  (-0.19234006011,1.2403679418e-07)   (-0.1923401358,-3.1681166792e-08) 
      2(-0.072753106095,-6.8407570838e-07) (-0.072753061104,-1.7144487353e-07) 
i=39 -1     (0.023398358426,-0.9922008899)     (0.023398386137,-0.99220085452) 
      0       (2.7171700168,-2.6575692407)        (2.7171697382,-2.6575695885) 
      1       (8.4285250658,-1.0655337391)        (8.4285271167,-1.0655341827) 
i=40 -1      (0.6837080101,0.086082102514)      (0.68370794502,0.086082103595) 
      0   (0.00027076156232,0.58802768003)    (0.00027077253056,0.58802747794) 
      1        (2.8924886804,1.8883786871)         (2.8924893669,1.8883783246) 
i=41 -1    (-0.26094910905,-0.26364038951)      (-0.2609491096,-0.26364039096) 
      0      (0.12869071263,-1.2827627388)       (0.12869076758,-1.2827627185) 
      1       (2.4057051572,-2.2406695733)        (2.4057049823,-2.2406693755) 
      2      (6.9904024951,0.077455955543)       (6.9904022208,0.077455376409) 
i=42 -1   (-0.21667213167,-0.039001950409)    (-0.21667210971,-0.039002000308) 
      0    (-0.39601434622,-0.26892416608)     (-0.39601410738,-0.26892397651) 
      1    (-0.63738084024,-0.87563810163)     (-0.63738137499,-0.87563759527) 
      2     (-0.07801203378,-1.7527847408)     (-0.078013958698,-1.7527820608) 
i=43 -1      (0.11009022146,0.12113127212)       (0.11009021745,0.12113127945) 
      0    (0.0052864365173,0.60462524703)     (0.0052863841221,0.60462524832) 
      1       (-1.0076014941,1.1327319695)        (-1.0076014331,1.1327319474) 
      2      (-3.0649335963,0.29133070851)         (-3.064933397,0.2913307131) 
i=44 -1    (-0.059922220109,0.42045271391)      (-0.059921875428,0.4204528043) 
      0       (-1.2093293994,1.1271787046)        (-1.2093297834,1.1271797696) 
      1      (-3.7378507021,0.43587971905)       (-3.7378514808,0.43587877184) 
i=45 -1    (0.029111968773,-0.19698408617)     (0.029111828595,-0.19698398295) 
      0     (0.53276416869,-0.56134247054)      (0.53276383368,-0.56134246989) 
      1      (1.7099947862,-0.35453857556)       (1.7099949478,-0.35453958223) 
i=46 -1   (-0.084681111291,0.096368866239)    (-0.084681106533,0.096368904491) 
      0    (-0.50766439816,0.086880790149)     (-0.50766431674,0.086880835223) 
      1    (-0.92883710627,-0.61338802745)     (-0.92883692273,-0.61338750202) 
i=47 -1   (-0.087138768859,0.090741599376)    (-0.087138696695,0.090741586099) 
      0    (-0.51068078661,0.057348074866)     (-0.51068064163,0.057348157354) 
      1     (-0.9114763847,-0.68853136765)     (-0.91147680441,-0.68853087473) 
i=48 -1      (0.46386738157,0.24998980582)       (0.46386757576,0.24998975478) 
      0       (0.70756491813,2.3892161436)        (0.70756581446,2.3892165572) 
      1        (-2.992521644,5.8098988574)        (-2.9925219705,5.8098991226) 
i=49 -2  (-0.50000000048,3.1236321255e-18)  (-0.50000000125,-1.9212690379e-18) 
     -1   (0.78103798248,3.9708904567e-18)     (0.78103798444,7.162510602e-18) 
      0   (-2.4812131301,6.9646437055e-17)     (-2.4812131936,3.617169498e-17) 
      1   (4.8549842821,-5.4318528842e-17)     (4.8549842924,-2.504778069e-16) 
      2   (-10.748796039,3.4369208868e-17)    (-10.748797158,-2.193883096e-16) 
i=50 -1    (-0.26094911008,-0.26364038951)     (-0.26094910952,-0.26364039096) 
      0       (0.1286907156,-1.2827627383)        (0.12869076531,-1.282762719) 
      1       (2.4057050543,-2.2406695572)        (2.4057047805,-2.2406692364) 
      2      (6.9904025584,0.077455948842)       (6.9904025212,0.077455291853) 


==> anc/F3-powers <==
0  0  0  0  2  0  2  0  0
0  0  1  0  1  0  1  0  0
0  0  1  1  1  0  1  0  0
0  1  0  1  0  1  1  0  0
0  1  0  1  1  1  1  0  0
0  1  0  2  0  2  0  0  0
0  1  1  0  0  1  1  0  0
0  1  1  0  1  1  1  0  0
0  1  1  0  1  2  0  0  0
0  1  1  0  1  3  0  0  0
0  1  1  1  0  1  1  0  0
0  1  1  1  0  2  1  0  0
0  1  1  1  1  1  0  0  0
0  1  1  1  1  1  1  0  0
0  1  1  1  1  2  0  0  0
0  1  1  1  2  1  1  0  0
0  1  2  0  0  0  2  0  0
0  1  2  0  1  1  1  0  0
0  1  2  0  1  2  0  0  0
0  1  2  1  1  1  0  0  0
0  2  0  1  0  1  0  0  0
0  2  1  0  0  0  1  0  0
0  2  1  1  0  1  1  0  0
1  0  0  1  0  1  1  0  0
1  0  0  1  1  1  1  0  0
1  0  0  2  0  0  2  0  0
1  0  0  2  1  1  1  0  0
1  0  1  1  0  1  1  0  0
1  0  1  1  1  0  1  0  0
1  0  1  1  1  0  2  0  0
1  0  1  1  1  1  1  0  0
1  0  1  1  2  1  1  0  0
1  0  2  1  1  0  1  0  0
1  1  0  1  0  1  1  0  0
1  1  0  1  1  1  0  0  0
1  1  0  1  1  1  1  0  0
1  1  0  1  1  2  0  0  0
1  1  0  1  1  2  1  0  0
1  1  0  2  0  1  1  0  0
1  1  1  0  1  1  1  0  0
1  1  1  1  0  0  1  0  0
1  1  1  1  0  0  2  0  0
1  1  1  1  0  1  1  0  0
1  1  1  1  0  1  2  0  0
1  1  1  1  1  1  1  0  0
1  1  1  2  1  1  1  0  0
1  1  1  2  1  1  2  0  0
1  1  1  2  1  2  1  0  0
1  1  2  1  1  1  1  0  0
2  0  0  1  0  0  1  0  0
2  0  0  1  1  1  1  0  0


==> anc/F3-propagators <==
(k1)^2-0
(k1-p1)^2-0
(k2)^2-mt2
(k2-p1-p2+p3)^2-mt2
(k2-p1-p2)^2-mt2
(k1-k2)^2-mt2
(k1-k2+p2)^2-mt2
(k1-p1-p2+p3)^2-0
(k2+p1)^2-0


==> anc/README <==
The propagators used in IBP reduction are given in "F*-propagators".
Note that only the first 7 propagators are used for master integrals,
 and they are already given in the paper.

The propagator powers for each master integral are given in "F*-powers",
	according to the order in "F*-propagators".
	In particular, each line in "F*-powers" is corresponding to one master
	integral, where the 9 numbers represent the power of 9 propagators given in "F*-propagators".
	Note that the last two numbers are always 0.


The numerical results for the point s=5,t=-2 is given in "F*-de.log".
The first two lines show the time cost and number of steps for P1 and P2.
The rest are numerical results for each master integral,
	according to the order given in "F*-powers".
In detail, each "i=*" means one master integral, with the index starting
from 0.
The second column is the power of epsilon,
   	and the third and fourth column are numerical values obtained from P1
	and P2, respectively.
	The first number in brackets is the real part, and the second is the imaginary part.
The master integral I1 is corresponding to "i=26" in "F1-de.log",
	I2sub is corresponding to "i=24" in "F2-de.log",
	I2 is corresponding to "i=31" in "F2-de.log",
	and I3 is corresponding to "i=44" in "F3-de.log".

